Ghost-gluon vertex in the presence of the Gribov horizon: General kinematics

Correlation functions are important probes for the behavior of quantum field theories. Already at tree-level, the Refined Gribov Zwanziger (RGZ) effective action for Yang-Mills theories provides a good approximation for the gluon propagator, as compared to that calculated by nonperturbative methods such as Lattice Field Theory and Dyson-Schwinger Equations. However, the study of higher correlation functions of the RGZ theory is still at its beginning. In this work we evaluate the ghost-antighost-gluon vertex function in Landau gauge at one-loop level, in $d=4$ space-time dimensions for the gauge groups SU(2) and SU(3). More precisely, we extend the analysis conducted in [1] for the soft-gluon limit to an arbitrary kinematic configuration. We introduce renormalization group effects by means of a toy model for the running coupling and investigate the impact of such a model in the ultraviolet tails of our results. We find that RGZ results match fairly closely those from lattice simulations, Schwinger-Dyson equations and the Curci-Ferrari model for three different kinematic configurations. This is compatible with RGZ being a feasible theory for the strong interaction in the infrared regime.

==> anc/ghost_gluon_RGZ_1loop.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     48673,        985]
NotebookOptionsPosition[     47244,        955]
NotebookOutlinePosition[     47578,        970]
CellTagsIndexPosition[     47535,        967]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Master integrals", "Title",
 CellChangeTimes->{{3.9126113930739803`*^9, 3.912611393362047*^9}, {
  3.912612287890831*^9, 
  3.912612291282805*^9}},ExpressionUUID->"d875014e-d0af-4944-bda9-\
08a11afbbc1b"],

Cell[TextData[{
 "In the expressions of the diagrams there are terms corresponding to \
one-loop master integrals. \n\nThe term",
 Cell[BoxData[
  RowBox[{"  ", 
   RowBox[{"CC", "[", 
    RowBox[{
     SuperscriptBox["x", "2"], ",", 
     SuperscriptBox["y", "2"], ",", 
     SuperscriptBox["z", "2"], ",", 
     RowBox[{"-", 
      SuperscriptBox["p1", "2"]}], ",", 
     RowBox[{"-", 
      SuperscriptBox["p2", "2"]}]}], "]"}], " "}]], "Input",
  CellChangeTimes->{{3.912611104225835*^9, 3.9126111133671103`*^9}},
  ExpressionUUID->"9451d810-6985-442d-b850-eba777b4db0f"],
 "corresponds to the master integral defined by eq. (32) and in every case \
was evaluated numerically. The analytic expressions for B0 and A0 are: "
}], "Text",
 CellChangeTimes->{{3.912610874425501*^9, 3.912610940609984*^9}, {
  3.912611251793816*^9, 3.9126113130581293`*^9}, {3.9126113549781227`*^9, 
  3.912611383010088*^9}, {3.912611427786069*^9, 3.91261143525821*^9}, {
  3.912612221507218*^9, 3.9126122506115847`*^9}, {3.912613453780706*^9, 
  3.91261347568404*^9}, {3.9126135596600513`*^9, 3.912613599444243*^9}, {
  3.915609263282852*^9, 
  3.9156092633240023`*^9}},ExpressionUUID->"7641c5a1-168c-4343-b7f2-\
633bf606de30"],

Cell[BoxData[
 RowBox[{
  RowBox[{"masters1lExact", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"B0", "[", 
       RowBox[{"0", ",", "0", ",", "ss_"}], "]"}], "\[Rule]", 
      RowBox[{"2", "-", 
       RowBox[{"Log", "[", 
        RowBox[{"-", 
         FractionBox["ss", 
          SuperscriptBox["mub", "2"]]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"B0", "[", 
       RowBox[{"0", ",", "x_", ",", "ss_"}], "]"}], "\[Rule]", 
      RowBox[{"2", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["x", "ss"]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox["ss", "x"]}], "]"}]}], "-", 
       RowBox[{"Log", "[", 
        FractionBox["x", 
         SuperscriptBox["mub", "2"]], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"B0", "[", 
       RowBox[{"x_", ",", "0", ",", "ss_"}], "]"}], "\[Rule]", 
      RowBox[{"B0", "[", 
       RowBox[{"0", ",", "x", ",", "ss"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"B0", "[", 
       RowBox[{"x_", ",", "y_", ",", "ss_"}], "]"}], "\[Rule]", 
      RowBox[{"2", "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"ss", "+", "x", "-", "y", "-", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["ss", "2"], "-", 
             RowBox[{"2", " ", "ss", " ", "x"}], "+", 
             SuperscriptBox["x", "2"], "-", 
             RowBox[{"2", " ", "ss", " ", "y"}], "-", 
             RowBox[{"2", " ", "x", " ", "y"}], "+", 
             SuperscriptBox["y", "2"]}]]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox["x", 
           SuperscriptBox["mub", "2"]], "]"}]}], 
        RowBox[{"2", " ", "ss"}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"ss", "-", "x", "+", "y", "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["ss", "2"], "-", 
             RowBox[{"2", " ", "ss", " ", "x"}], "+", 
             SuperscriptBox["x", "2"], "-", 
             RowBox[{"2", " ", "ss", " ", "y"}], "-", 
             RowBox[{"2", " ", "x", " ", "y"}], "+", 
             SuperscriptBox["y", "2"]}]]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox["y", 
           SuperscriptBox["mub", "2"]], "]"}]}], 
        RowBox[{"2", " ", "ss"}]], "+", 
       FractionBox[
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["ss", "2"], "-", 
           RowBox[{"2", " ", "ss", " ", "x"}], "+", 
           SuperscriptBox["x", "2"], "-", 
           RowBox[{"2", " ", "ss", " ", "y"}], "-", 
           RowBox[{"2", " ", "x", " ", "y"}], "+", 
           SuperscriptBox["y", "2"]}]], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "ss"}], "+", "x", "+", "y", "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["ss", "2"], "-", 
              RowBox[{"2", " ", "ss", " ", "x"}], "+", 
              SuperscriptBox["x", "2"], "-", 
              RowBox[{"2", " ", "ss", " ", "y"}], "-", 
              RowBox[{"2", " ", "x", " ", "y"}], "+", 
              SuperscriptBox["y", "2"]}]]}], 
           RowBox[{"2", " ", "x"}]], "]"}]}], "ss"]}]}], ",", 
     RowBox[{
      RowBox[{"A0", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"A0", "[", "x_", "]"}], "\[Rule]", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Log", "[", 
          FractionBox["x", 
           SuperscriptBox["mub", "2"]], "]"}]}], ")"}]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9126107276022997`*^9, 3.912610757323571*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"6608a8a9-0bb0-476b-adb6-36bd2896378a"]
}, Closed]],

Cell[CellGroupData[{

Cell["Diagrams", "Title",
 CellChangeTimes->{{3.91261139663405*^9, 3.912611396977735*^9}, {
  3.9126122791865797`*^9, 
  3.912612280314782*^9}},ExpressionUUID->"c5dbb35f-9cfd-4d9e-a257-\
3f2be15827c7"],

Cell[TextData[{
 "In each diagram we have factorized out the term -i g ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["f", "abc"], 
    SubscriptBox["p", "\[Nu]"]}], TraditionalForm]],ExpressionUUID->
  "acc0b8e2-47c0-46c0-b0da-44ef9189e6ef"],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["i", "2"], "=", 
    RowBox[{"-", "1."}]}], TraditionalForm]],ExpressionUUID->
  "3b5acc84-b592-4215-b35e-94a287b3e0bb"],
 " The notation is the same as that provided in the paper. The quantity we \
denote as diagramIV corresponds to ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["f", "ade"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "c0fbc168-2966-4367-a8a4-ae745744f921"],
 "(diagram IV.1+diagram IV.2), see figure 1 of the paper. "
}], "Text",
 CellChangeTimes->{{3.91261369010004*^9, 3.9126137470282497`*^9}, {
  3.9144915351044273`*^9, 
  3.9144916039625063`*^9}},ExpressionUUID->"1423648b-242b-494c-971f-\
a009d534b6fc"],

Cell[BoxData[
 RowBox[{"diagramI", "=", 
  InterpretationBox[
   TagBox[
    TooltipBox[
     PanelBox[
      TagBox[
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[LeftSkeleton]", "13", "\[RightSkeleton]"}], "+", 
           FractionBox[
            RowBox[{"Rp", " ", 
             RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], ")"}], 
                " ", 
                RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], ")"}], 
                " ", 
                RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]}]}], 
              ")"}]}], 
            RowBox[{"16", " ", 
             SuperscriptBox["ap", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["k", "2"], " ", 
                SuperscriptBox["p", "2"]}], "-", 
               SuperscriptBox[
                RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], "2"]}], 
              ")"}]}]]}], ")"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"]}]],
       Short],
      FrameMargins->Small],
     "\"Mon 29 Apr 2024 10:55:09\"",
     TooltipStyle->"TextStyling"],
    Annotation[#, "Mon 29 Apr 2024 10:55:09", "Tooltip"]& ],
   Uncompress[
   "1:eJztXEuT0kAQxg2vrfLgX/AfUOXNm8vd2kKPXpACK7UgKVn1z6vIJECGpJ+\
TyWuTSwqSyaSn++vv6x6y+/brfrEZDQaDgzl8Dnfrw+bOfJ2eDovlc7j/vtyGr05fwjenQ3LNDH3c/\
17/OJgL38L4pDl8XGUHmK+PYfjveDxuXptLQ3Ni+/OwuXd+\
qPm63CVzQpci8JKZLopNTa5cDbkDDMnNeF3iYie5YWfdECX+NZ/n83BgVnU9ZOYKjwLD+\
dFPyegAXmZunPh56bmxOayW2+V5eDJdZiaVn13sAdZPmRfPYd10tSxgLaOBA6+A8pGZ49d69Zyc+\
2SGfnk/e/cw3wxVIWYNilwMimyDpoBzbvLUmFg4TyvMxuDy+\
WFmJSKSLPIouCZx6gMkPn0aC9M4Y9mwerPPo4dXQOlAwYXD3V0c60AMyNFF2ymnEaUBTEaOhNKudBW\
rbk0E6KDRvkqD8lJrwqWWpOq+oD1b1xJ4L7/aRej+\
xhIpMVuG6wILybpgbb5KTjx9IPAzzpLk1IsuICi6EpeEXDh48vAUDp346xvKMsz0SV2RRV35lpzQ9i\
ZQl7ymtAzvKnWBZVFPXVI0+qau4uGohLo8m+m/6oJNs+sxcyb+/GEmZ+\
fqy2sIOMJtr4gkTEVBV28DQcPWNlYdnKyBJS3HvzJz8I5YeMPtcGfgjRNYA+\
Ht2trXAe8hsBwE3oW2c8AwtbUCuY2sWKcZsy8TnhXvwgyZZ48ULrPI9iKjaNUJ2aXY+\
bNviFyekrtJ8+sQ5DLRhrPM8+\
XtQ4NLmxDw4ioAWcjShyG4oNsk5CaGvRFAM6blcCExjbjJFTK1F8AW/RLx7/fY879WjeEF+\
dk9xTsymv+YicT7EXLv5/xS1+YpTpGV6iyFBHECxaN1FTCi4J2HI4Ub3hUekIuzoU716+\
gfOXXwsN3bWXUosEFdKB1lu3bNUocyN0TrV4eoCerQTTiWrg7c8pqoDjvnDqG5rwRmPFznFmf7VC9j\
2S2Z6N7aoxAiKp3hGaHn6zdJvdQs8nBJ+M1KMQloIQ4PECPcIS5R9tiXJFL+onygizgjRAz5p/\
OM0NFjcZzSefXow+Ik0kEBTjgWhqKI+USLnakgEgoZRsoZ3I8MlcCLdwEWtPh7VeKgb+\
IWe7vuj57bqAokwGYv76cp3rIAmB1YNznHbQaLWgaK5dhIgh5S/\
5wJ8aa3MkJFoyVAV2WtqsJohrhTouFVwisSjYkfa4v0bmSG+\
tCGMTpat0a86PCTW8lT8LVBNmFr8yMVqTcdt1XrUBHAgS4qUt7buZqd2r5L77t0z116lq662KXLX9D\
qu/Q6u/So5i5dkGNd7tJxKmlFl17sD0n6Lr1QfeW1S2d/4nppXXox6KqsbV2XTotG+\
V26f9FoY5eu1YbmdOmCf5bQxi5d/hcULe3S/wONAcuF"]], ";"}]], "Input",
 GeneratedCell->False,
 CellAutoOverwrite->True,
 CellLabelAutoDelete->False,
 CellChangeTimes->{3.92338770960242*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"17258c31-d45a-410b-9020-64aaa63c762b"],

Cell[BoxData[
 RowBox[{"diagramII", "=", 
  InterpretationBox[
   TagBox[
    TooltipBox[
     PanelBox[
      TagBox[
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["Rm", "2"], " ", 
             RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
             RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
             RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"scalar", "[", 
                 RowBox[{"p", ",", "k"}], "]"}], " ", 
                RowBox[{"vect", "[", 
                 RowBox[{"k", ",", "\<\"\[Mu]\"\>"}], "]"}]}], "-", 
               RowBox[{
                SuperscriptBox["k", "2"], " ", 
                RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]}]}], 
              ")"}]}], 
            RowBox[{"16", " ", 
             SuperscriptBox["am", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["k", "2"], " ", 
                SuperscriptBox["p", "2"]}], "-", 
               SuperscriptBox[
                RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
            RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]], "+", 
           RowBox[{"\[LeftSkeleton]", "27", "\[RightSkeleton]"}], "+", 
           FractionBox[
            RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
            RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]], "+", 
           FractionBox[
            RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
            RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]]}], ")"}]}], 
        
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"]}]],
       Short],
      FrameMargins->Small],
     "\"Mon 29 Apr 2024 10:55:51\"",
     TooltipStyle->"TextStyling"],
    Annotation[#, "Mon 29 Apr 2024 10:55:51", "Tooltip"]& ],
   Uncompress[
   "1:eJztXUlvHMcVps0ZklYcIIAvDnzKPxDgm28x74Gh5OgLI4jBgGI0sJzkH+\
eYQxJklxj1zFDdXf2W7y3V3TPsCyVyemp56/eWqv7Fb9+8uF2fnZ29bX78ZnP/6u3tp82vVx9+\
vLj5cfPm9zevN598+GXzsw8/9p81j3735k+vfnjbfPC7ze6PzY9fvSwfaH79brN5//\
DwcPvz5qNV84fXf3h7e+metPn15n7zv2ZM4qMX97sF7XfV/O/6mhmh+Wdzxs/wae+\
j3To3D8SszUq3pqfviqd3n+x//Uig/lDwKLbV7H+9aH68vHl9c/h2Z/T9l1bqyoYfCqQcLFQan/\
zuYdhm4bfnOs0Pj6+YVdx1VuFk3oDsHEGgEfAttY/LE66IYS9kcsByxT+9Gj4d4/\
VkLNrPd57FtlVgEZwUk8ypIDaU4fWIzX9YU9rukLZM5R6ZjfDk6nKh2N37nN2pdpBbLqqUNlnAjH1J\
iyuedNbhW80R3YjE7+aLf3z18sf9337dPPr9N8+//\
vYa0buShL3Btt3BgsBkywOTLQZMtgowsUGNBZgIwIRUkzgw2dqASeknTwCYbEMe5piAyfaUgMl2YmA\
SE5tTASbb0YGJLHxHBEzswx8PMFkRyxoCk89ZNhEC1N/\
4IX3SAyt9yrD78ZHHhiR4yvwEoowjl8SgOZva2TFUR5QPPMGjCw5q7vBk+6M+fJTsd3dURnQAH+\
AFA5rtnjvoPQqd/IwYp6eTzUI3zwmSJevkNJp3/viHb5/\
ble64o7BCILlFWJfHQ1xLCAFYHiMJjkMdr4hxwurI4opeIaajCoL2QB+\
dltpI0YGwsrXwNVLuD6SkchK8cioAvhiHU06JmFQMTq9cCkr3878DRQIKTs71sbvS6YxWuSjTKn9cX\
HggcJGYUKI4MWAV1BTgZWp+Sc6ka/\
znSYY7ByDAF9LnlED8BdksSk9SgRdfdqbgR9aXDWGdAB2hjxZf5vZldH79GHyZnGCd0JfFMq8n5Msg\
Xqb6sljmf2pfRodfrC/jK26LL+NTl4Iv48sCnJfbf+fg1m6bv+z+/0uDRxs/\
O6dnvjRN5CRBMffSd1Ohabnqx/\
yTvks062orPvarAZhzk9ahMAmbh9sunazrDUyhBSlx5WDufuRLWaBM/\
vtxXyv9S4p53UrE4FHoEK6Y5AI1xxTNOhtils1bOEycpdJDO8uubmTBtx1JMSSRnQzCFdfqNpGSJmw\
4CwG2GKK4KTOmFWjLC+\
l12HiKrkqGx4zo8P5N1W2Qad6mlnZ9gPmmSGgv6shyIdsThr5IXwRD32IkpGdiXiINY+\
dMzHsfxLz3Kual21ufDubVlSvRNptdo/\
yFPIsMYD0duPkWyxtCznbsxljg7AJnFzi7wFmIB3XhLFkbdcDZAWSZO5zl1aSDdONwlrTcDjg7oO/\
M4WxVkfbBWazTzdd92kWtZhmJ9bFZDlDXbyld2kHBdtBiZX1IuAa1DMlhDx60uXe7o3RMKFTiVsBUF\
8OprNvKaXLKKALG/UnMYfKUYRSwcNeSrKdIZL7cGdUZcaDkYvTh+\
6dccChsoglqtG2KFFrI4SwtQd1jFCUswGPhhF1s+juqBH+4nqtDo1YPoc0I/nSOaS/\
w57TgD4xGEnr6bPDHdfbfB3+2Y8Kf2MHjOPxBYlLF2QHzjwB/8s/r+eXO6mhQ+\
BM95JsEf9RWtrHgj5Yld8Kf2YlSEP44pXIoNjb4sytm+rM/\
PFFmkBei0E9a0ORwpqcBU1jLbwx7ZNR4GAJPUEj6bfOQDjnwmhyIyStiqljkG+\
OJe3DJTIoih8hGdx2rs4FHcZ2bADhdSfrW4Jp82AX0hUZWj49xjCkewHJFlISXsxTFaQkDG07PeUU4\
Rks0ebKG2kGWU77dLn1KgKbkpzSANmnmSgFosbBuAWiGPJITDFhSKNku8ogBmueYmYEnMT+\
TBdCkeyPHBmj50jcLgGZk9fgAzZiEmhagRRXHAtDoc6lBU31yAC3NpVcHaL6bwuSTAlNl0LRbJMhXU\
zxZtLXWdeRANcUd6upAxytZfnPdm78wxcJlMe7rkMF+0Dtycn4c/rYH/\
tY1FI8MOCkb0bHvAelKCVCTv0qiHrU83rTx27QWHZWrSJJ66FTtpbaP6LqXjANbIHOZku34bc0+\
XLubV0RnQlcZpU3/tKe0eBaQMh4GzYWDSG/\
QGgxx0Rui0Bnqu5iEJxhymwnhTRFiQhDEIweEvGOlJPGvjtW2Zqodh3enIZQQuIjHoMNDeSq+/A+\
Pvpo0eXrA78jI3k3aS6gB/k4v4QL4YcCv5r90VaZ3OS3gLxvvngDgx9v/JgH8SGZ4Afyk8GItn7MA/\
Phh3RMB/PQ1mizgl7K3xw341by0D/CrEp5gyOcD+NG7fo4Q8NMoYXTATztVFvB7qi3HB/\
ihDL8t8W6QgQWd9+11QieQ29dscYxiTGLYWwJs0pHQbgGbYNQmzK0FBL6opc9//Gwk8sYYcX5Z/\
pT5SdwsMIvyl8jVKIi/DNbvo5LnkXzgHSEVQAulMQqpi6ffCcZXizjq0pMwfIWYPIuJid/\
IqazOZZmti0oMxXiHQDHYHT2Qn1hTAco++yGRYNIqJWuEVuuWlrGor4J/1kU3dU2y0+\
xqulOgYVcBpZeCxJVMuaZr8ZSvJVRqd3IpUVcr1aKP05oovAvElpmjsgqqhqEZo5DPxw+\
D4rYdApOS5qgRPZShRKyDCRCKouvtXTVbFBjYQwJiyo7JpsPIAH9YWgjDv7OEQSkfAMbBk7l0umltE\
dSS3VWzsHMJuhDjIbK1j2QXH6WwffpfmblDejefseOkwm5yHDx1nRdSaMG1koyOnzysZcAgg6vad/\
UNZLA9Q+A4ln7fjcQAMdWdHNZurKTZAFaNkpzRTttFS1N/j+nzIqo/\
ZwmdyZqBwcAJ1E1oMnY5Byrv06mb6Jk/I/\
ncBqHeZSHeukmqI8hxlPFOg9wqx1VvqrQqBzoQ36NGD8Rz1DaOp8RBOARIvCvBf0/\
OGUrVjFhBwJen2wEek/BdL/\
FUcVboMFWhxJasVzzhFBW70cs4gkNPL33QR2ncrhmSw5FLC0ks9ugmPr8u4kqKSZ4lOW4WOwcEyIfW\
M9w2ZymZ6FS1RfR/n21Er9KFshUmQ+2IGFQ0SsmncMDCZglNXbOiOD+FMopR8J5oEl8EjDXS8kn+\
OisNXgewZh3cYiaxcMKsZrwLyTsORI3jqfThhZUIz9ByqEf+EJsucs+\
B0yjfkn52JQu8e89vK9qxVGeW6syJVGew11j7LhZtP7K5kN1fmx/BU+\
qde0OdDa1hq9ShgWQoQun2YkbVNFESdHx1KWvgcFjcuvc1m23AZLKd7PF5dJZtT5BtsyS9UZxaap9k\
RoWEdj8kmdFOwO9mrkAyVbkpYyCNFTLuvSg8qDJ3lMpE+S8bjyz+\
I7Nk8r8dZNGWLG0ZNheka4sNCjVkCkMh3mVODpL6w3hejLXAiKOHEY6yM6OeRbICYbfDaFD7m4F3LT\
YfOzOEeR6LKJvFMepEjoO/\
PX9wScwcDo33FHnfdieC1zksFhq30G16xqYNWPOBrIQ8tfoL8hnzPOMML9s/\
SEd67dyoD9TBLZcisG5FoPzoorPi9VBwBGEVZ2QT1Or7mLw2t++\
8vJTSMq1BmRvdibtspPcoDHSjM2KVOeRBSZ4M4BRv068VAt/\
t6LkOS2G7H7ZXFbzAgHE1LWGiEcNtxJ7BXmEX+p1sws6LKC4bswCPUsagBY9V7uRdwKN8/\
ZJDudUSJpbm05uqvG45OxSld87qIG9gwZHNlnVUyNia1MFOW0M8DmTEehrmBxnj6z4lyJh248asION\
czCzsJaYxiACZbNriNFe4NUDBIS3WLDi0ivV8wGHtppti9R+5dn0taNXygl2ZqQDaXPc+NF/\
Mk3ZMWnYkavDrPfFcsY/\
KuUv1wBFkpnWT6b43P5DQTdADSQphc42pLr5GkjDUVwDuaDLItW3T1FrRk0ikbPtgq+\
sTj9p2T7PIzLQwjI1OK5Itx7tlrIFlEKbAeMvpTxH5RCxA0uEP7SYBND2rJuAY8u6HFQ6vUSTnpYEi\
+TpMKVpk5RlglxATbcOpAskq8XaTPtzN3oEwEjLw+MeunNqVXZOy+\
BtxoOBjHHenuAjZqLJxewaZU8+8VdRW2fQIqfOklyENVZIiQC2vi1uL9vHqCEAn8jmxduFN1dbh+\
9kDKGdoSXyh+B/\
z18kxoTtEdV0iVVWuE3PpY11DqUW3wFVEyk5MxUBrjCcqBUQiKbwyimbQD40ZXsHGlRKCYDrJhunSI\
3LjkVIRG490lzT5SWbyCb1tYv/0Jbha1TLB784ANHK/\
3NTXAYEHgurfvBxkiEd95UXkhzlYFQg0W4mXhcIzLkjaEK4UbGXveYHXns1xw4aYu4zmXK0jW7pc1F\
yqdeZqnStdqkhtMDKz2ym8NyMMaONQ0b8DwBWa5FDiOJwRS08vTpRKdOD0PmC0JT14aFabwV0QW7vA\
qMmNHdclvauMvcXYcsdwKI9Ebc5xN2JiTCae5+JmsYYta3YcdB/dT/\
CXku1G7ztInFdUHPc3tBGjfiA3oEio7JewPGThhoIgE5ir7sB9V6zdLIZ6f7rmhJk/N9Xl5+\
c0DoMwTyD9a72j1+cwdmOIKTztlQLpG9HqfyjG4+0JLCloMReM6qlF2+\
u8WTGfGl05JMKk89hAOeATTFOE0I84/\
JwqmMY42VgQsM8PKVulYmWMUIkSGrPSo5UpgZMDuX7LW7L0iqEDN8XEMHJpBWmBsrGiNY4WnYe7+\
nvMeJEMzB213nwEGKNMUl3NkOCjXk4bo5x910ownaQoY5ecl+KmQaYyfXFc8WNwHm6+\
gvwjntzwqWA4CENLq94Yn5RBMyw1xCwfSVjxlozHwqnlLgxndsQhc8XT6n3gBYWBvL9JE1XDxldbT6\
vCG7nOSFKr+RyejEjNoSdBZnV8msJI5J2jh2UUm4cjLU2m3sDG4/\
pxVXeqqeSBgW366EfhSmayNUtT6hgUfpeEGS3xOJN/HY/NGv43XGytGVM+8sfcIMJPyG+\
YIFyC1WEV2aS0kQIYErYbjAwuEs4wf9WZrGB87GV3I5gdPZz9kp/\
si3Iy98lMKmAU7JIoWAMlpwCmXSplhj1SiLV6QGQO2td6F+wY5KzrccI2t5YPfugEQDk++\
CuDMuBonSzFmltoOgrCSCNGzLi9Eh2Gt0t/wG0HseVSoaZM+\
viOWqErDCOTWWuQzCcZi4mgpAoqyvIcSaoTCPOSERVqS7vsY7X8GGJEA7NQ2rSQUqRNscIqYR4Xf9Q\
N8xDwE4YcbnfH+FcC2BYTrtkJqQZD6uIcCi9quXyuxmQ83ycwZVi4zw4aK+\
ATv4nrCpjlaAqFEpRUT24wB+aQgHAsHsU+49dyWXICe//N7GLKGPkkKyPWaHgrQ5nsGHfbcbgXd49+\
ISyPHrD7UpMD1FaxLL7cqVTCZCtqMl+A2oqRJXLpaJsjQK2IsnFjL9LeCtp88ern8G7c8Wr+m756/\
G7+D7zPaylDL2VooGUF27LdqtApgEjPJ27phbg8pSZrMHzAWSJ+\
B1Cl3JMwMIQVCLyD9MF8Bj2D6wINJgUT3Tch6fgUYtNYJUOzWDnLt4NViOEJhdk7UqRFCZh8qUC82D\
hSbHfbJ0DcAbUCzkdkGkOCkY468aBBAG7l9HMfSQ980Vlh8dGXpsmq8JYrpicmm3cfGarYl5Ik8OsV\
JMFxwKefhS7G09pkVclybGrwJT4rnJEaQI47C64M95tdGxA+\
EqIkMd6VzbtUeBAEHIjiCCbhK2oyX0JBTaLB0M7MZPFKYaelQtLUo+\
D6J1cSnzwkNIuOz5nKuE1etmUkIY+XVnEGAHmOLQP75uYaVA7jal/+\
IbFOLVCUTDfv95UcHGaWBmcSHBqbHgz4jYozfcFhtf5E1k4AW9HFnboaYtQIsXKcJzCyFO7B66zDAa\
QAs22TIfxXguYE31juoa1LD7b37OwMiiKLrYsBJH82ODeAFOmFLAJOHI0X8BGNomzMYRc9pY6cCuZt\
rb/JkQwnMsHO7LV9xmAFtjtjf3QxfGlJWjBfDFIo8cD6OswMQqYKcdXtA72y4exTmEGt/P9akFJu"]\
], ";"}]], "Input",
 GeneratedCell->False,
 CellAutoOverwrite->True,
 CellLabelAutoDelete->False,
 CellChangeTimes->{3.92338775170581*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"27144548-23d4-4cc0-8d5a-cf7ca0a51b86"],

Cell[BoxData[
 RowBox[{"diagramIII", "=", 
  InterpretationBox[
   TagBox[
    TooltipBox[
     PanelBox[
      TagBox[
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], ")"}], 
              "2"], " ", 
             SuperscriptBox["\[Lambda]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], ")"}]}], 
            RowBox[{"48", " ", 
             SuperscriptBox["k", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], "-", 
                RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]}], ")"}],
               "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["ap", "2"], "-", 
                SuperscriptBox["M", "2"]}], ")"}], "2"]}]], "+", 
           RowBox[{"\[LeftSkeleton]", "28", "\[RightSkeleton]"}], "+", 
           FractionBox[
            RowBox[{"Rm", " ", 
             RowBox[{"\[LeftSkeleton]", "2", "\[RightSkeleton]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], ")"}], 
                " ", 
                RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]}], "+", 
               RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]}], 
              ")"}]}], 
            RowBox[{"64", " ", 
             RowBox[{"\[LeftSkeleton]", "3", "\[RightSkeleton]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["k", "2"], " ", 
                SuperscriptBox["p", "2"]}], "-", 
               SuperscriptBox[
                RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], "2"]}], 
              ")"}]}]]}], ")"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"]}]],
       Short],
      FrameMargins->Small],
     "\"Mon 29 Apr 2024 10:56:08\"",
     TooltipStyle->"TextStyling"],
    Annotation[#, "Mon 29 Apr 2024 10:56:08", "Tooltip"]& ],
   Uncompress[
   "1:eJztXUmPXUcVbuJ+7W7bCZEiIAxZICHWltixCvY6KAos2ZgoRq1Okycc4O/\
5h2QJEgiCwuwQ2w+/ofvWrXuG75w6dae+G8v2e+/WqTN+Z7hV3//lJx88Xh0dHT3Z/vHz88uPnjx+\
bfvP01d/fPDo0/NPfv3o4/OvvfrH+Zuv/th/tv3q+5/8/qPfPNl+8Kvz3X9u//jph/kXtv98//\
z85Wazefzt7UfH2//4+LdPHt+GFr3PLHqxf2T7k/0/r1cgSHl0uSO2+Wi3+Pmm+6zdKu/\
tvu1cah211C16qYRv5Mq7v39wifzgMvnBer8eSnGbEYc1D0/KGLD/6cmrv/3ix/d/9ODB+\
XHn9ySx2188+fDRx4/26673CtD88Hcfffjp/v9+dv3wh+guLrJdXD9snT7sDUhZ3yW2e+\
Dvc2L5g6yoj3LKZq7ie4aT+3Uo/3Gi/Mc6aeROcqqvnndLJ+CSsIswQVksa3X1/YcPz4+2nL/+\
A13TJt/clKiN509lbJuRumIcAs3qipjuk1L30EPwUCJvbznNj64pY72cz2naNsr7y3vEc1r+ckvo+\
VOCZYu/rAQJFq+494q3rr7/\
4L7dIZp0bATO4rhFWeYsOCKs5N1iv90wvPn2CfBsg48WWDANV3mHeE4XWj4luCa4yjGkSAfnYDVKiC\
Y3uVMzYIujTyhbCT8jLfDAypOjrsFyeP0iyd9IJmTPeWERSepAgPB2qeeSrJvK199/\
W9kbRFPDBTtNlOuMcti8C96teox9+wLYn2C11AZNVusTR6CKIDRpkWxPr8jDUxsPv8l/\
HdUfTRiEbSzB+EhJTgausOyCsRkhG7ICB7lLMBaC8XqywXg9wmC8XoKxZLV9B+\
P17IIxzUM2GPOVlSUYXz3njHhOadMFCLlD5L+\
7ELH9zsOHAk1ZqcpN87yj9LFKWaD4D8RLa0pJ0Mn1j6P8bmDTREo6zGsFZ9XA+gRcMYKbIqkW83K/\
zIqhmOYvl36QILAfJdNqxARhfENCrqlokI0K3hUgmxQ6KRBZVEEJ8LxAamA0PYppKItBBJMR/\
QwhGnt8o6ozB0hktQKIkEPUJDSAtFYAko3mBSCFib8IIK0nCJDk6kdvlQ5g/\
aEA0hoGSEglaQFIeJ3rRgEkqGAZCpDKNABlcTBAsj9+OgBJHUNzVJCuuDbP+\
fPtx62prmXILBsyK0WqSSmvp1ncKWDStq5Rog6UJzKo7HhsGMo0xMBJFgRolmGAIDDRJ4jHFA8rUkH\
xr2BG3hFDnaZfyUb6MXCYe7HIgat39IscWIdcFTnER8oAMucdP1cGytJooYeVMr65vQEfmMz+\
2DK5Ijk9bQLHFlVLwElcM09iq8BCwJMgNPJwxy6d2ALLS2HeC8NcJqOqB87sBl4HtwlTrKynxXFbJg\
A9cy0CdTADTWjHRYAFK3q4O31siRgxukphQBwfFO1xQqpHKPryGoqulyJWlSJW0m5dilhHQUWs+\
LftHY8duIg1naZNlSKWs9fTJj6kiGUpQE2/iBVQSqhq4D7k8DpB4NL+\
MoKUROJLYywIU1DAIRb2a1bFTK5gqb2JuXJzv1K9LKyIxNZmTFpkd2pTgHsiZWYfgeX34tb7LwSwNc\
16AutF/ZbGUGxMjW0MacO+y9tQjYxXBso6ca/SHDDmMGabGePBQEcp9Gun7h4V+Qm1AvXtDk/\
DmzRYJChDasIL+\
RTF6GmWprbSzaiCCO9Ssz6215aQK6TwOwhvCWGrzKsl5PLZFEyt3hcaVSXnRvaAeI1YukMCHYGVnB5\
GtGCMBElXDSQ3rJJT7tSmkCSJlDmP3y+S+\
lLJqR9T7xLEmM5647OsmxZS04ELJXZsf7D76k8Mh8v1fx48ZQD6y6HkmKrt5LVjw5JkdMufeIUtVpi\
seUZS9334RXH1BK4yWJTERxNpuxLliuOowzTsHQAoVRjPIRF6q85d2Y9XNGLxXIulzMDHD1gWNOKHq\
DbwXh9qzryC/VhI2SvIVT3/e9B+74G46DOWXkHhuJMFKiuc6XR9Ruu+\
tCWFxrJ1KJ86tCOyyg3B61rPb5sUmYvL1byxR64dhiIatBZxNzXs1ra3TCVivI7bF4g8lH0Xw0MOKX\
sNSvRWyGIdCpFtdeIHJQ2WkWLLV4Te7Wch6SqMp4Fwd9iQDKrtABOJbUxkQVpMgVg3Wx0N3tHGCcN8\
g9bLjiYYRfBMJxrsjgTDzcVMFrBnaPrA9i0LQmGr5peGzYJ6d4zRixVTrSGjzYUy4eWOhazAmDhFgf\
aQFAPwJ5DPZdRn8W0W32Y8R0x0UibOT8HBlfj0kTi43WeD1MPpHnPv9XDDDGVh01bo7TXe+DL/\
grUeTr8ePaN6eIE5MgxDwghtbvVQdEy5PSjF1T2NGHGjfbdYLiqr42JF+\
GMb2WMrwvPwLPbBGrOLbo4HNqG/Ubpqf2OpZi/\
V7KWavVSzMW01DC0v1eylmt1JMAavZrOVFQ0S28Evng13am7DVrNnZ5y9gnGER7lMjnnaeWHoFXJM9\
/TIEypeZ6Ir4DBum95rCDrgOv9os8nOTkIstysuue5e9n5aSd09qjoucPBWspiesqDVcbSsMYPqOCJ\
rpNqNJP8xGCbATQouHolZk3KT8VHQAiriKubqWQBbZypVzG3n64y6mC4UzqGlmriznK+\
jeSe6k3Add5hr28njtB3VaTEw+\
qO6SI2aYQEvrMTnTgRKxWVuj670SzSr1vqZ7gun7io3ifPrZ66XZw93mxT9HJ4e5DYpzTwlUWnyOCG\
o/Q6gFMiuld6w6AoFkk+JpTixSgy2CYrfevMJE2ltaXrblBH99vcL8+1zFV9V8hAtUhiB2A9bJ+\
plwAoXBcgYMfGUpaLLHniH/7pNfnf5B/EWQjgaIWgSIhIZ2NhxQInwdovpQOIdHA94+7DFg/\
9Z2Ju6GdzDRgcF/vrEMNcwp3iQ6SYv8Easis+n5M9v06bXWqR26hEFDRHXbLg+c8hoOUJv25ZWySl/\
T/nN2c5b6T+z7/m18VZ1kqv8CIk630SA6KyW2RtcA09HcWZPnoe4ZPZKZi/Nm4OZPb3LYTP7/\
HbteWf2yA3hI8vsgbfdp4bkJEQSndn7bo9HsErNzB7pys4+s1/bMnur/\
FisKZ0iNPvMPi4eTCazjw8KNTP7GcaD6MweP4M4NLNHnPbIM/t60XKE3rYtrf4z+\
1H07HvM7JOefWgmG8CMm5jfBumS0Yhp74oUagGnJFe9Vf1FI4SsS1rUCDSssNNegRmY5DmnrfUA2Hc\
Qjg1OCNNOtgfxftb2HGT+eEAgSi31JqjR/QNRNLXz1FI8FbWi2ZBs/\
f8UzStDXHfqCOVcwpqN7biT8YS6w3Jssi2zPwdvgQQKELrmBFYOljWfhNTpTiTK0+gAu+\
4IrdWlHYoIgjTQhGGFIE+\
pBYlBKuANr1MBWJHyEfAdhh0jtuYWTvsTNQ3IOdgu9mVsgiEZBryyLf8TgTMkN7IH/\
TUyu8jBXZkfEGrUlCPg3j2m901tLjUBEWGxP6ZNAL6uyuvrSImI6hxa9La8C8D2kfBRHiWB8GofXEk\
vd7OReLIWdvzqhmHHgXCiPQb2X+\
qQ4IAxCFmLBbbn2N8cj713yFYncKcIGaZUWkCRYK4caalOycxgh17jnspo4QgXtLuCRGypBsIDwbU6\
St9CBcAbsa2jVAYhXbVz2b2a4KJqUFTbFSMQdZdgVlPQjdvyZunGDdSNo8dX/\
bEe48PSjStwgHQ8R5wHHkW93ThUO+Jqb1Jo7b0eGFpvg/NnMQ/zt/\
bwGCoWO5QOXEbuFxNJmwPaMMkXVxJJxtIe1cginYC2OaUFG9BojRSc0qsKqCrgRqHLdH491qUPh+\
dqWQKusEXvw9GOIKoqIuQukvd3JSN99uT6p6lEEd2lE+\
MLcBYw4yqqrIQHehyxJUvlED7geQ6MYqsLQV2okPTKYHplPY+\
MeAGpUHt9XVY6HMg2X3eUUAIazI6Oh6iwSHctiyGK3ky1xRaYWdyAhlwg5OQPDp8n5BwIXqIeplJqK\
VSjKKUQ/PucU0vFsUellplHjzorhWJCEFrXjIa9e9NdZQxKwDKe6AVU3+\
kp8W2lYmGOHmVKiuHqOYdNT1G9y3ptM/Wqtl3b7F1uc9a2GSDksR8vS9xLCQWAnfVv/\
76cK3v04P7uiJn9OTNmKwyqniRKI70oG1M+yHGYFjFEFR5dX5PSP4lvQOw8Uxcw+\
lmD7cmsNJseT9naQ5nv7PcC/9K5dKGMZ/DjYm4IS52atT7RFjX1/RLvcEV/ySEC2ZhG9ii1uCGsI+\
2a5K5hO7l0md2onpKvW2VUOwtT7Z/pnXL5vg8teiG+G5O7pkI+\
dtCOBfRGNmMLuwQMwS3CTUjRQjTsDpC6qOSl2hrRmKyhrabOKa5989TWMiFW0FbsSJoXzhxrTHELR9\
RELGvl6HeInXQPmnmXEOVhl+\
NMxAtz35hL07HBVdOBqELneAKpnBhTEDe6Y6vU92b4fJKYIvQDENzaQ7jhple7U6Twgj08ouGbeDoa\
CrMH1wa/iDVhMEiQhCv4jhVJWGysMc3gHFwHHjQjrOYekrg4VR/\
f1GbDXnmJFVAd01gmDcA1DYQ6qzbBlos9c+\
ZpbTxeXBNHitD4pl1b3VBuHlwtwt94LUmXkmvGMFycU5epjj/\
I15Rsw2TWAgUJQtnymB0UcUMeNxqJOpCLRNSUIKpMr1ofknCqC67A/\
sBulV3EastARgdW4dcmcIdrFQjKia82nfd/\
HQOFwwLT3WfYizEbodrIOPvmx9RsYKr4ighQI5hw5G7/yoPGIquhvY4lsUW5SmNJpPqkt2ZlX+\
jheqilGpoPR+Pdrybs5MMh8dHPPtMRBXt0CI1V5rIfcYPNvvIcuU0e41pSiNe6+\
8f5ZiULDhxVG5WwIvHIBIEJF0ZYAdiJvmnq+\
9FG15M0Lbcllnug1NtlHzXQHBd7EQgtdAxMdZTnTkF1VJsunDpyrFQdVYPvvLlahMfx6ugKozq+\
RGrNsbb/OXXBwiXSlX2LqXMGhVoWDeT6yLB4lKNAxKPIVIGxDFcD/\
fWMRysPrurQLASKOmp7o8SjXqMLkeaUQWl/\
5dEgZLr7DBrGdJ94wVZGVWyVMXqpjC7vcgI6GLNUIcZPfRPQqFTsYUZvecI2TfDC7DAnWy4m1C6k3c\
2zZrDWNirF2XW1rZj0whN9arzAkWmiYmITD8vYkR4T32QR9sCrQDpIx458cbTQjM6AYLluoBZu+\
9gzx1mmqAGYsY7bi62w2AqBM/\
2u4gOna5oxSdgZQRM0nlIrnfLOoOxmTwm5HD5Xsip7riBoydjPicm4KxZMPOlJ83+\
MYhpkPPacaWUkm2xpAJmydlO4IYlnq4z2bKzTkmomwItbGmKywk2aXwjVVoGDxjKIvU5b3Oxgy7HZH\
s8gLamcZ5orAmyYDwDfaNSt3nXxCZh5MBm0qAcHGLUkltCujr2Dg7uTkvji8mUFrgCKB0HGYs0T2h4\
WYUF155qzsu5kFtg7C+\
uT51u4xe9OsIwiwGEv0CJvgpVNZlT2a9oG5TjbBwTiNidCoLdZsgUr5U6aDodAJa+TZ7+\
lbmAP7k37wVzqwa0JxEXLvcHoj5/NdzlhNaTuNI1h1FsekRMrZr/\
9d0WR87I2oAFEb98SWc5IkCvPlYXRO7wEb9tU3XuWWGonbV+YMYALN+\
jZo07ZobrEWGuJcAQU8KUp50BsecUv9rkxwekuxjx4s+Hm1RwovwyuhHj/QJCeKf+qB+VvnE/\
HZfMxJ/3RMBbGXRFIJJFY80CC0dKdSUL45W7geU8vZigYEJWUtZTK3YIjzNTasa8YLOSdMMrwDmQN/\
WRqjUe1YEUxHzgVdYHZ3vdEUfaatb/Dc+\
sbMLdQmPWDvnXhLEwXIifeBVgbo7Gulrpv4kje2fMNccampyaEqPIzfjFelamUPzM8zrx8R+\
xDFYROuJed/7DhHml+\
2DvolNaKnpi6GSsxQcarIsKVADqOdmvXrnTLp27jVuP333rM74WMp4nqFndt0fOUjV53/YLNy+\
w3Aql2J6ufOW9wGis1AfJmVxVh3mMalQjZWNOKHfZpB3do6rGdzMAuu/0zvLtb0k/\
A4tuxuoUxthLkR4v60XtrvaxbCNe/ek8++\
J5my98HNii4psooqtUHpdGbUPxgqCB3ruLR76uSQvDEQzwq7Smf7tO7kxnR/\
A4Po1BNAMrb4oMrB6cCptaJ4gPN9EjWE6pRgm+pAazk/gY2ZmXwxRI+EKq21P3WpotlO+\
6jec7XHXvnV+jy2g3J9HKcV2xy8s1tbg7HgQDj1ef/ZTGLMFnBj+DzP7JiFl0hAifbiMWyLf+\
5R4R6j98YPmuAgrG/Q/gzqPYq7/suv+/TZN9F+K1o0KIchRfW8cHB/yEGLZ4ZwaFu3yt+sfKpDubB/\
MFA/cetiIgQWN+IU364f21rooQ0XcBirmhhbwBciBu0ULCwORqLMxbfFWWVk/\
bDItVvRz2jYQfPWPzJ06MZYOzWWJ9L4+Tt1v6zgM/PU8hQgMEPHOp2ehDh7CNVpavGT0ZKz9koo+\
Qj0NNf8k+XzZfJ2rxWXLFnDgdf3tCsrUtk6uiPngLwlx4A7jUgN+IShiC4FZH4+\
jnkIkEbqfHCkN5rbDxMRqGoKlTZP9HqArFLphCGQ+\
09f3MaZi1mp1aKuMkXvJtshBPNTLvDEfn2zANL+\
I4TzmxU6cBWosHcqMGGf1mHOBIGz2Kwoe4pJoZWF7V35ykml8opJp3rwZMVK10iLqZGyykmFnWKIGp\
cp5i0wz3a+biMuLFctiZvW9RW8CnXNsY7Giu21lyv3yPL8Jx855zaqghWf8WJZeTYl54uGE/\
4GFu0w9Bk2QSmDYI6N2bmjpPtuLMKsneriy0rBfeizatEtbKPIm4gdVoGL3sqmMYqmsAR/\
n3WkOOXUEchyzsA6Bv4L5SjypGFxVjl4OI7tBIJZ5wwxHCGHOHRcQAxR3gAfhXqIPpcKiKlQnqrHzn\
iPQS0ZCdxMNUYVoCUjGqhcS9tW3Ml+cX0AtiRanHbUSE+WqiLI6/SdwqkK+\
ZHWGMpKq4gb9rXPO74RCKOt+oUp4BjYmvhR1Y56N2c5qycTvh8+\
8gmRGKxbMvICTqFxxjzjgzhpdFdOTovcKsH8dLN6Fpn33eOUIby3iZzBPJoVIwj0BW2wbmmJE5/\
cHPSzDD3rVrROAJI/sHvqZNBBczNsJeyXraWs3XgxAoxp3mjPaDECO/1jJXjDLrX/\
beRs0uiSjVSFis4ypIkUVhRGO8RGsqEt3TkXh2AhgxyhE0OxwI07GDoWDd4sJQdcaJj4pu6QiL8B2C\
KpBSg6arbHOjRUd13jkyMQrrfsi6FxsBkMFgcjYmJhH/\
hFzst31nGxc96zNQF13ZGLYb19OyHkqwIzUkiGRP7kZMlpZ3jEa7gUBLARmADk4kuaKTU9K3OORBZf\
MLYmDBu2a9aVIAiwrbJNEO3V2qm44ubPr5T4VwSyf0JWQ+nDppmcqF48CEGR+\
8veveY8hihEKoIjJNG5FXJSVfqBHGJ+\
QCtYHDGOLDbgpyoUbHbEhNkvdDcTJBDjoaO3kiGJGCDH5N54KlUuWck3XJOUPxUhLD74qmIQI+\
CnMhUsfuRPTgYzcgtAt97TVK0q0KGnOFy4VA8hTBgFBVPqQi3XWfSJrh/Kh/\
cYnEWQpvB43l1VWtyNrHDUrv1yB1CI6axJcWXpmjW2ffdI4vMkL4xd1RPtSRdaKzeg3eXmq1vjMNNp\
O1awEI9T2NsENqJLceaDAvXc+\
FtN3kcTtpdEbxtP8EmC7HNKp8ngR7WgLdZTS1VrxXCQSjtvaHWRBcJhrcF5CAN+\
PxlQp09UwQQivBHdlGz53j6Bjk7wIJZjjMccqXrdZyK9FFHD0bRYK0JEsRuNRH7Tuf8iIwG+\
UXpgCSDl0uHFuWOI2fs5/1+q1VT1B50evWMHAGlPA8vtwiLCY27iJdQ4FiOGFXM8A1XFOg3qnP+\
QIzq3AFEjET0Vlyj3hl/\
zGWVJIwVWLzkY8rxdVDXCRSK2HriGzW8Ow2xxYHmA4Sqro5rvNLvdxaALNvrJkjNAtwrENEsZgHSoz\
z+D1rEfaw="]], ";"}]], "Input",
 GeneratedCell->False,
 CellAutoOverwrite->True,
 CellLabelAutoDelete->False,
 CellChangeTimes->{3.923387768768608*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"cad28ce0-cc42-4b50-bb21-cff9e2ef988b"],

Cell[BoxData[
 RowBox[{"diagramIV", "=", 
  InterpretationBox[
   TagBox[
    TooltipBox[
     PanelBox[
      TagBox[
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[LeftSkeleton]", "28", "\[RightSkeleton]"}], "+", 
           FractionBox[
            RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
            RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]]}], ")"}]}], 
        
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"]}]],
       Short],
      FrameMargins->Small],
     "\"Mon 29 Apr 2024 10:56:41\"",
     TooltipStyle->"TextStyling"],
    Annotation[#, "Mon 29 Apr 2024 10:56:41", "Tooltip"]& ],
   Uncompress[
   "1:eJztXV2PLddRvfjOmfsR2zi2FUBRpMs/sMQbT47vs1FkeOQhxrLR6HrwCAf4e/\
41SIggRSSEQIKN55wz93Tvrlq16mN395npFyf26eldu3Z9rqra/ed/99UnX+wePXr09e0//ubq+\
vOvv3jj9l+ffv+PTz79xdVX//Dpl1d/9P2/XL3z/T8Ov90++rOv/uXzf/z69oe/v9r/x9t//\
NVn7QO3//qzq6tvv/vuuy/+9Pani9v/8OU/ff3FO9SiL6aL7pcTnv9+ie8Gv41p+PT66g+3NEg/\
3Yg/3S7/Snrf4V9f70NebPx3+y3uCZRW+Xj/tPQzsdRN0VKj85ueg8TX2x+Oy1/\
IdA6OdkL2pXJSnxyZJwmlwWaFLYGj+\
hby70jn4X9uvnjMUHqRIQcfp8jFIwMI2m72tB331JD42EPH6BXMyd0xsHniVjL+9i8/+\
IuPPhpIwu3/e/ny6tGtML7+B8snn5K8ImSnfestzV9/9umXnx5/OrzowD/\
0DtHCAJrNFTkDIp5MhB7VaMnktebHFjS0zdu//ufPP/vF4b/99Wu5eenc6Og9N8P3vC28Z+\
p0fj5l2eaklnJSmyvaXFE3V/T47tGPPvB7IZeirsBCjzWp4b9GhJe8x+rTF1OhETWVdMVOFpyHf/\
qB8J6pXfz5lGuF/mlGVxNIUoZ2nFdur433bfDcDIESxVqUIU8s6v3QPzUKp3lBLxP+\
T80QLqZPm0ft2ZxE7eHp3+Gs5WL8tGYCcdaiG+2A/Hqs7YCRGlXvd9eqzc777LyYbKwszpfsfLt+\
zM7LbwlscLPzwM7LAd567DxO287Uzvvkdy47X6ZVD8TOv5juf4vnIW4MdtGk8CVB0f1zDR5UzXYNIy\
bvDV2jjyA70HdMWPb2wUJoXiE3tpaFjbwx5Rl4LfLr3kRM02IjL7K2mmJ1+\
2A5p8MesAo0I6Ik4hAiQcsFJszrhZuNSCGRrufw9adtbU7+ASVzlpO/MZx8PCLenDzt5G98Tl4++\
dU6+ehaa3DychauOvmcl02xenPy/ZCJhZy8//Xn4+TfEt4zdX7fTPcfdfI6cras+\
8dySqUTHSONg5Tf8o7sALj9g/2jP3WAx/P3gdk9VpYhev1nu/HKggoy5+\
dwLG73ZhKQ4nzAvFeut4gvvuufkfa+Gy04Rq1jZwstxO+\
DFQF5C4qooADuQMYTYgusQ70jrUH8gXFfhr5G83/rPomPq3Ri9Iam5423BWMb0nBfqhgRetaP+\
43u7dQlbOF4PHitYAe47kH/QbVrPdPJeD4gA7i1lin7rY8NkvSErvQKs59qf3UD/ipk/\
BRbUKNrYU0ZH2PDnN9gTeF6L1nz75EZR4ryek05C6A14c0R7bxJ0UzAq5F8EQbYfB/nJZuV/\
jMSp4WcilQUxq+TO41N7wo663XCwWGEWKRTDlbSWcTYAsdCoKzAIAQZDz+\
zdNzMxeO40W3E1wJLiQxTQvqidoNPJ5zylokyquIUEC4NfY6E141jETbAt/RL4d/\
bhkwk9JAe1rA52Tkr+WUqUuqYbUB1DmYbNVk9IZazKdH+\
JxqqXRJivS6HWHtP4IUxt64Q63X7gBdilXsDNog1C7EiKSoSMd7v9+/M6m1nJwHC/\
o9ggKDCDlyAQM1/LgMmTpihw7omeeA8EedVO5fw96rUUqiz7UTVCA/\
1QQ4ZQcJKvUMi0eo1tKmwErvXQsD09NpJ8PJ4sGKJcFz9O944vxgTlj3Xd/asXcyBwV6gDRpmTTk/\
Fbn15Ncu9+\
YxKYwmpfUFio2hL6X8cYlNE5cmYNjGQhh9dmMslk4TszgjvRDjhdqFhugJiwjpwcKrkeY0hD+PvI+\
zzM1KAa/GocuTlXqd+sSxGmUm63BrWMSIkYNFOXmdLCT90cCe+x2aXw55ywsjlf+\
NRCrA0zEnWkqLzz8wGQPwD96ASVis4ZcKnvUImN7Xd3ZpHOk4KKqwGMAChdVrHZkOPfGl20eTRZqpm\
yn7WVqPmVxkjaq1/\
ykGEZv3t80BER9l4NzQYxPG6zIKpGmXDBUnrnK431f2QMrGfulyvOb84POpLj0/\
3C2eAkOLVEy3mtnt98bxckKcAoreAZv35fTPRus1/\
FZbeq5FyKk9YeJFN9aLiBwnl29iD8qKOK7GuxvPL03C9MK/pDjvkdswSHaGv9Hra/\
R9hBW1eY8ExfDCwhy4QH2F3Q7UXZh9pG7zYSFOKQIPEKsYJEFlGmb9utLKMxkILerSkWhfA3DfjYEE\
qNJ7H8iWujb1TbJ6GDGvasKXGydmoLS8rOiXU0lmkS0nx6RIMOKMFBmMglLEziRhrEKWIt3W8QeY8c\
99lD3XLCgJ1Z9FhapgaKMyZtDcjom/N+/\
JgVs2PcMTVMCYJrTXJPm4s6cyD6dhPAGcJmNsPo873WPhBjJ9oU2N17cNgQvwAHmcdoc+\
OZuSSin5YMOtt+\
IWlkwNOjUOa2IQm0kmejEvBRnyl5mTsblacGq4o4EAFXGgBRpdIl5O1JxRbOHpUIjUnJ7r+\
yS1djkXMldEXKzuSaYh2l3R/\
IJcs8jOvUl6JtNs1BRbgM0sQT4V1gdDtszlt5bBt30ffTHN4fFdhihJ9QxDEnZkb+\
qMZV2TyIZo7imLvf9iB55LTLqhJTXzUzv8zFBAVqW71f6rclRY9tZqv1ik8iLnNLpLMUL9mqu0Jhwg\
DFggE4GGe1yOS06rey7RYYswIH7xFWGAd9+\
KMNBH1gAR4TBkZUWYMNq4TBGGqIeaVtWuxOCvyJVtpuSuLLzSXOUYfzqzZDkmD/\
sT5Zj6moXTluTrPz7kvrT+UyQXvtJLPrdcWemFxdHuS+mlop5XXXrpGykYTqMwUpipZBIo+CAbGjI+\
BFo/4JOCOXIhabMUEwP08PC2QxLlLQKHU4WD/hUO03dgG8BWgvCxVhxerpSheYhYKWNMRJ/+\
pmiInEtnuavOFXzYzPOPPBRgYtNxEofMR/UNy0Cnp2Go6NQmj/EyHvtP1PUlnxO+TjKlLTp7mte+\
wJtJMVPMaxpmWsXrCBcYIWJMrt8AGlmLs/64Q4yTjkfU5wQ0REtRGI6tQYsPf/\
wME0FiTM7gCBn0hubgnNR+7umb6cqDt29zUuc7JwU+be7b0zYnFZY+\
04MgP1a3YuB8J4lmIHUUOqzQ7qKjVL4kx0gDKe9mu4yq1rDqaCIOzo5jhrKpLdtw3Ejrv0GuL3epSG\
MZx8eNlKV+vKbZyYJt6DTIwwTwCxRWY6HoWkdLKLtpty7rvchS7PofZ1Ugm2Ve6byHemaav7Ct+\
IMfzKSk0eSR6bXWolkM3jXTxNnKKlTnOBxkqLZtRI2t0cSewdRwySCV2wbgWMAj6g0ziqZIGMjWN6w\
T8InWXo0AudkrU90ozM0guFFgy6YOpRFZP6ZbUzi0HUmpRJdKGVtqKK4Yw2I/UDNdpGcSiN5V+\
AIJaHNgjc2lA2bdhTLfVMZBtGJgsEN8lNY/\
yrqE7ahDFbiUXIsyIhcIQ0nnmA8YCfHZxJkGZ9iq3PrrlI0plDjiPAiLWfnJlAEjukQQhr7KU0100O\
dUuTBrSs1qfsTMNqtrGCdCmoqMt+5XGgUDiUV3s16DqaQAP7sQMtqp5BhpeynLRNKSwsRv52Ik+\
8GTSNFDBxXPq+ihr2in4T5qtRJJv6KHjTZRF5f0Sc1d3iMCH4YDdV8WWgh4ntnwHiWDAo/\
mmfIMeBa+Fc5Oan0nz1qSeAa+DUjOVOPw1ZG1Ty97Oa8FJjLns4DsDFM4NvZ6LWVJFUmb/\
xVJLWpOB3yGoMgpRy13s2Gro62qtFXfh+85vrObWtmFzky81QgpnnufQHXmwQypBpWkb2iW/\
DeXNwh3xHcqgDFFUgmq0l9ryH+9ppeymbebUAeXBWSrxo+\
2wZE3hXOaDix8OF158HbH4Ig4HRKOVupmQEzHgk+l05fWiz6fc/\
XIwTtQ6fMjxcT7VWpM0SYGQMbGfyeQbYTnrNQZvoiBogJyjkc26jZS33hxnH5iEdkbOzICLuZusVTe\
HKK794fpxDsDfAHI3Y5snQYkS6Iy2oYS9e+mf8auXKc+\
niqYm3GDY7pjCInNej5EHY4FRnVDaDzpoqLO6B14oQWhOhRvoPluRQYFamzblfdpl5BZn+\
AtMgwB0QabkUh2WU3Gxqi7lzKQO45cEC9GJiTh2AXJps5nyOcz8GRcXlIssL70TGYOGYgkcH1ps5y/\
IzGOWPTGAB9szZHTAoLAqcHM+7Al81nxIoTSI+2Sz+pH2TWfbU87eM3Bls+eTT7rk/\
N589noTKEcdFi5qyeanuzRxYwkvYt8TN13pxG3Ghv2nd4Y8eEeZtWpyJazzpSzjl/\
YqJCFFzN3vbBVZkrVWynCE5SKYVgqZ42K9jXaTJiVHhuDnGGbrF7LhEaNV6Bkgb0sl4K2FmFVHqx3r\
kqcCz40axTG5QsUE62xIJnBSlK7SPIqW041efVaTiZ5rXBmq0tec3Xa+\
3lXHyM2ZkK7z1q31PXw4yW5Zr1pCbpF05QAmWRMsc/aK0EEdXW2JwcVoDpHFsXXat5QV+\
mVGBKRAB3hjFb1gNfl8Ln0Fv2gsKeX4gkIzwPF09zyJ8NEyZ3AuusEqxeSOcXbaeKF2GXB4vFuzDd1\
Bsy01Q1TmvcGbpv/\
WJfT4FpW85koWX4xddh6IZul9GASOjtKvI18jd00tb3LENU8WzDP6ER9mZyPRbZ4M0z7KQdXcHzjgI\
DSMIHb7qdgrbWV6d1ObKmCOwTZuqYY5d52QwrOECng8AA4oa/RWXDb1eDoUBKgMTeCLpz+mzUIdo/\
Qjh0iu6sVAoxgIFbVIEQabbG3qQno+DBm6FwDvvm0ISYdY8YqbRYZQk1E6+\
1Pu8Eu3Dl4qjQaFfpQBCjBD+lWh8xNAOeEatUGrhqb8M06lterO8ag3Lo0nwXm0pp/\
Um87tebmsmM674AWLnWSdy3JjLFqVmMh6WvJHF9MSdVFmUGAasFD5ruF/\
ZUACd1lu5VUQsTDj7SajoMQXrwroKW1BiGknwt22iXdES+\
4ATBlJT4pHEaV0oa8VTJ07I8bagEgjBojfXBeS8vgeGuIGpuXLGknkYUJCIgmDDX2lAxnSuufy6VdQ\
Z75ul8VTWK+49EnJSrxQeEPxTi01i8XRvYhS3ZUVzyBI9ebL0zzhjVgecz/LYHLS2H+\
25d8me5AWRAmRYHXgv/ypdQkmIRd2acfzJd/Tc6mS/j0e8HROlhKT/oS/oBN4/hcwyWdft/\
B82mUfBDeLdIuuf+\
7C5lS1ScNo2PujC7AsWMwSD4jNtWhTrRLq0JcMXh5F98OuaxdFytzOfqpOQeUfjRHF6YYAoN1Ei5Ka\
v1mq72WL+xM/HEu4gnQyrsTaOLL5UTbnTjSEk4287xyJgCw+\
QcrhgvzP0lWOJtpiMO2kclKVL3NBQTRWgxaPxoYJF2GfUQ5LFaz057AYGhamYiLtYs8hcvd/\
ITzpp6n0mtyeGrDXHUO5Y8wn6K4QON1kIlzS2B5vh61LJwrGZAV4ObjEX3Mx7MOm+18q0A6s+\
iWRfhs2JZFqG9391FuGcMqMwZ+kw8sbfB6W/\
v5WTMGmANp1ePSHXFphnRwlVnEoq5I2U0H0HEx58IEvks6HPZSME9a1Vg/ywkF9+\
T0LX2yLugsuL4IviHCzfl1ifl6fBHh1E3zjRVnNSgRz+xeRSWdyLygBsNeQ0DK7i/\
2TKPkGKowIsfX+Rsa9g0KH05JG7x9a2iob2jwty0AivPXHlFtC9ugYkWjxBOb5xNhrO+\
lorRB8D1ARnC8VK5+NkicKt7sCHL3X0KMFIV4Mb0QlvC/x7xW1BdGR4NV/\
euzwtNIJkNQAtdTzrCHOYDq+l0m7ioymXwoapdPdCHBh+QPFxVFRuQ/VfldrNmucDSjeUxveXEuq+\
83Dhra8lv+paCh0GUGSxjSh2dhP8+nveq5BhroPJYr+aFsI3jtX343tHucEPcfEOlT+\
W74MP66M41ZbFynuc5UyBu+\
BkdttwB4ZQEwdjMPNwDegt0t2J1Ly7ZglxO6EpWP1ek5l6v6nd6hZocCPtF6MbE2ustnpJp1EpwlwE\
oquRB2eEYL/Br1pVyDW3LFj/tQZnC+spbzy73M6bssV0j9XyHLlRMNVwXYunw6FUHT5V3+\
sA0rHLDZSMfWUuOlPehW3n3UeV4dKMx2Ry0/r25+pXV396g5rx6525x9+\
mHPq3cAjgifCd7rYKnte1qjHeWDz9UEpNMfu/F8kpMdQNoOCJFuNwvmhCLGq4o/\
VPveUVROcAJ56c8+2mMSJWn/y43gm1moV5dh/G8khI6ArV464uODZEooXPZJGAcFx+\
BOlbKKMSRWODZ62m01FyWUfYWaGcnwzn306AF2qq8TSF2B5ccyNN8QN7+\
7tP6aKuW3uMudSpkVZsDXtBV2niKZLO/Gi9iFGU6151VR6/S4ExjsrFOJepYh7gcablNnWxpph/p+\
GC73jb4pRq0mTltPTAa5wcVkgQFe/\
psLLrk2xNCdcwgnT6LAyyVW4yUDk9yy0emFreQc8j33Cp5Q3O0peLziVJgO8MRfJwkovp1iSNXOSE2\
oCJjkrYc3+O9uKIFazWgoF8iHmKnjdD7k2NF6YA1LJiwueLp3e9Uz9E1nbFlNGwXbFiB89NlvozpI/\
YDZS5W/9+XsD6enNHj7Vv7uNd3sKXID5mzTzVtZnTGDjrK64Cl6DjZHWjQUc34JuF2f+\
jg4jkPZ4e6G4SLlQJ4P2HFJktYN1GWDd3nHnvxrP1xTfx8THsLOAoqzj6KkzIHOJTwwu56BcM93JYV\
0ORLQ+5mJz9qNrpo6RlgVpr83N0HBVa2HZPcdL+5XUd9pdLvLDD5H2emO5W3QVaej33jxbOX4+871+\
caL541Fk5msHYvyjnQYkI6N33nFopR0dwpDdQrf8FIoFCpKXKkjXHU1GWLnmA+\
ZnTBj8ZERZGyh6NpDUdoHjI8hBCKHWsNUR18fCO5Gr93Z1Jr2kGxMi7i5uerCUepxw75MDLIhCaPug\
0fsO+K9Xr9Dw/9KKlV9Gvn3/5+\
rfqr9XGKWQTBx4nl0QrtUNfnYlBE629iyAlMDxllavpU2D09PS5XfTE9p8PaOpc3jTrYrnd1Fz8d3j\
370AWCOq955j8d0m9uSAXJIBlWJoqIYxkVNuOWiiAPCrUNW3ZILZVS45wm5nYXiYEuMtey7hvfwFjM\
AgT4vOLHjqxBsQwlOI6+/82uIjI28IDms7b5JwKhERVxpnNelmPOrYLdr+573laed2A+o8UrUU1Mf/\
kyqwvxMbDuRSTXqJvH0uDuGQnqomsnqJCWKnK9ud4TOFjpOJheRi9Wc8mLKhkIHz/SXSTisORbplq+\
Tsiu5DtYxBVZRc0vk9YU4g9Aa5oNvvpFxTXrHvG3ss7attblpdy4LBTSq6IqAYn2vTY+x2qdA2/3/\
5xAcXSX3S8HSo3WFta5kUOaK2+CG3CTM4rjqyKO1T8G+\
zBgb44kutNYIxmCkChA5iepneKnmaS5M4aNOFyztGqKMmcTl64Ych50QbsxTonoNwNVz+\
p2ESUlTW9Df9foBZKlFoRnb40ZZQthAqsrE1cjYDBc1fCBElbmcyhOZgQ0/\
N184Q2lIdDYNkw3frCjMvwb8EDoZVz7Z0PLbUGVOQnYMHfB0ouXrnhh68LM4Y6Sl9M5m8UqKnwwjg8\
VPzj4zDYDZmyxSWLF16bIuNX38wXqSUEqmBz7JG3kgsw0jcIyQOIIsg98kXsZixRWZyQ7xxQcTswLz\
oGBirbWN7PfK+fYNK6ZNOjSFy2LFY9JmwIqJWWFJg7R7eLyVd304DUDPqlHeoOcNetbl/\
Z5Azw2TdJ+/l9yxz2/g5RCcYctVR3iZ7x6M3Snonw6J2ADuoJ31ZDK10b0NTb5vojgx/\
JlGKysch2CnNiSWR2KVIplEAIReAZP1s0PQa9JWhQtefB5bTfjMtS6peAVM6A/\
wUs3TEnZpgnxVuVYMR10H7hn1Ds2eNcwGBjj/TYHfyYkUG5Q1cuNYBmwyvtJeL47MjknMfNHrm+\
lWBm939f2D4roGzWx9/9O+/1YQ3H3/B4q3vn+xZAC+w5lo3JENoig/hq0EpLF9/94B+lzfP/\
3lCsKVo+3swN+hYrD000AkmzBXN1QaL9aDAXGxhR2T+0oRL8gdTKhlg0PzS8UXdZs5s/\
Z7Nr922qCtfuBGg49ewCWpREhvKIAsfDoRvvf4v55MneREImtKxZqdj90Tb7r6sTu6sGmh3JEicaBg\
GmsNsxwN5/gJOPtcfKcj+\
TX9ETSm2B8pibtW7oMJc9QHKeAN3Trtcy5MVWiytVxlqqrIxDmPQGXKNd9glD5qwm1gy3gw3jBVhA1\
NWpNmhfLusYpiMW97PLiv7jYNW+\
b1VGAkmXEPhUhMoXenDuZU8KSgS0on5PfFvFLXSKCRAr3bLqq7ilMKYSDumq1p1LHKR/\
FdSWZhwwaQM1OqkTWU7Pyv9ceZohWOK9rqoSgrzeYD6ROTT0Z7wfNJ0IQVJMZgKZmis6oqOYtzDf9+\
b8A6fC1PV2is6ooLUJVFdAE89gr8QDiNU44sKfLIVhHBP6Ok2aqnbZcPFDhTIE5Fzm5Wogu0DpzKBq\
1rSlyDRkchrVVC637zvUHr9GY2aH2D1h2OdGZonSCaQdUBAhlC1UErQB9UnRlQmqDq5+\
w2K1F1qODMvUuT6PDdlFhPQADmGqcJDbmZIr7DegPpPUfJgfTNfvWZLIHBfIQmCD+\
wWQTE7UMvrNgyJHFxK1Tx/\
YyJvfEHuJIp5CSt8UFx1AX6IPEEPHg577JRigAklevKJo7KOhY8LeM4lpzeVFZVTfVxGzy8K6YqKaG\
63WuPtLQBPtJpqgFHU7TYNkcfw2DhUkpOU93wOnv6QtTgDot7CVHPW6WUpkMoFVLeNwtmLCgUPfQCY\
ldtvKb3DUC2GV8L3j0mPjOB8uGUtMHbqyZQhJ+IEOo+z5lcy6c+\
GTfZ3f3Fy5eA8GbcJMxDHxvu1dzK2JzvBLKLZHUob/b0SeF3Lhg2l6c01BYlR2+53+\
hlBf6WAlCEcq2fBzKpfPspEOSChooWf+\
q0C5mh9i3IPWuMjmsyJIkOdDx2qDcdV7R3ouc9TwixZvah1w1S1RZCnKyqUaBu175CysisEXxY8JWW\
Gh6mTe6NhIU2q7B3W2GkZlagkPV4h6d3HhENC124eYD0VrKFsdgIqziRs9Q1SBJ//\
aA4RyKXuo0LeXxarDGHhZ+ioTRv8jD6MPWWvos3/AbDB9Nr5qWmPd++bDxaQHDYBahk/\
noybzD5s7TtFK/0FvcI3zQ0UWxI0qwvNUSHXbkm6viLo+\
3TWpQ0FCgHnP8EUWaFzAT6T395MZQFBm278dZdVimizRr9cw2mn5Gtkx2e1iaTYhEZrIn7UwevHy0N\
3TX+aqFipOXO4UBCzSBOg10ZhlmipD2daSDh5aVzjCXFuVo/\
lHlGTh0kfCXLPyshJ0SYPVLWi9YeKaNbjKCKNBcEVT4vIpg/\
FFAMAlMpFC2vjPg714di7ROzqLG9JhwA6FH1mcBghT+\
SYWlOSyQZCs1jYSPvAGpNADRQtRBVBlI99mHyKFAjHp4mqlafPA0A4o2iARVsD9UnchVYo2pKaMqTK\
syiE2y9IwlnUg7IRjJ91BqarspDqlbDxERPBREprlheCEuE3bchW9QmloaeBFUowHd97GEOIJVY8G6\
dFtN+8Oj5QqEGFEmtL3jIQDWAMWyRauR9hkK17JM3aSw+\
EjGrkgQ9A4soSt7linhRvsxIrh4sdddbwFLGB7hpLQs2ZfgyGDnaYOKjnHNbEOCFZ23cwtUcEfsNAY\
eDv2D2kXX7cQ73Qw1TuHF4eT5mNqD/IDr/dg3fco09LJfxRxjapzXl8ESWdt5sDTU3/\
N4JRHEHnAtbY15G11VfYTSlg0ObA3dgDNnT1qZQYjuZpaN0nhwmk/fwHipovxnpS3oWqIpG25+Ka+\
Ysn+9TrEwBt7ASV2kmLIZ2ym5ZVdP6bGSLVBHN3a+\
U7fD0HxN8cbSwPJUpM7FD3Qz0BGxxjhdKxpi8jwr/\
bMrYBlRKASpuECkMN1yzwFZR21k2gduw4rl0vTnZpNyQG/6Ocaq62Sh3dNgz6ULsYkxRyy+\
K1mCaNlR1IjHMZ9zhxoyKWG6BHuPi4kvI7/au4Z/E7PR26Wqg4SHZOUQ78e+\
EK0y9YBmVEDVb7J0GCB7DSYBHTQnbvPaDm9c+8Eif1453V/\
vcg8nseMZoU2OaLPe8tgRUuytD9ncEu89rBw6QxfQCUW0ZoaXpjyN4YqNuznGIv7Ce0IUm0uJWezEp\
u/+AUaoMVynJUaIYs6g8jyroiA/\
JOzyGYaITNa0IOFHyXcMaGgBqIttcKFcogonAdN4cKAGMIQVDsaWOE0nWeuV3DdAHkhcfPTfCeZuud\
kNbUHBpQsDqx8/CTrn1zyAFzoeXD2iRjfHfgiFfyR9WzaPkz+0Ybl4iHQJSyfT/eOpl+K2+\
yWtGJHuWK1Z2U4Ya35XXCRO2fBs2n1bqkCtRomWsHMOYIRpcM4Xy09OuSWdsNUSavFGIJwvpOi9vS2\
Y0Hq6qox8dBJQ/f7C4TZe7bJ62Vuf6qmB55hl+J/xnd8Xbhu+\
hnG6T2rabipRfgrMGYgGwryd12pHKGYozHMCO3anKagKkemzHeg5gK1HCSiDetEtgbto5UlsJ57Iau\
sG5BqdWOBc6K3QbnvoiBXIu6NZAPCugWwgaSn871Huiqdw8P2InmXw3fPjoON1M61BlWDvS2sF5KEc\
ccR7St1+YkC9v2rXEIo/\
QTg5rhZck5ODP9U0rWDyYO1Bkh64LAkXarYPRROmQFx897u7WXZadSLkSue26rfRag3YKc14wkPdVc\
Cqw8/2T0AqARkRXPYcZQfLBJgF19J4jDBiNjodtXtS31HapQ9n0qBVTSO77Hsyzo/\
zFhHF73rZghbTQm+smZbt84wFlLIeni+erFc8/zWuakM1OrDn/2qtdndHJ2g+\
b8VYq1dbia1FM9Ywfyd0/CSNEy6g2shP+BnKFw4Sq6GtLz8+mSNWv0rniM20xp8J7PiKAO7A+\
Ju00PDX5sxR3RMLTtd6gMP4FeS0RMJDeTlirqWQQGj2UhXxtnI8OQy6NlTLDhMADYQaT3xQEtONgcn\
T6uGokGKt+uIUiNX1sjh0/\
vnv0ow8Acw5jx9COdOxxGJyrEtQ2B5FoVbTKaoo6eMWhgih1zTOcj9Y3fQHIQS0HjBHs3emR/\
OJ0vUp1LLAbfj2zstdb1tUxWkqOVzqItIxnk6iYO3NNIkZE7wht9AWoIYqRLQSKgZcJSRlAKzKjURB\
XiNGHr7dqVtW7FOYpVHIishv/\
kesypyrdDm6QOY67tza3sThz4sLGEduMvgIqYAiVovc1tVXtQhunA+R9ODLkNcLP6yDs/\
sFVE4cx5p2QxX8NVZJ3br64UAEaNrBwm0u9Z+WNbt01f/\
RMFcGBwNzAlMcOQSjZvtTlUzqYlGJmg5Tkl4a/BalPztM4rS4zQaM3lkoRy7spHTq9R6+\
3qcri8AZiRkfUWk2f+D+VPtH35Y+A3Zm+hAXwYBLCwOppT75DZBudgpzPZashwIS+/\
fqnmyqfi2n5oU7LuwNaanzHT/TFfjRYjBCpia10xKhstaNGP/\
QXS2GfDH0ibyoiDBdTgacUBRgqA7RwBoq4/9GXmvMVp7T9h6YPZyq8CSGsXuFgKL1dTILWHON/\
E2PnUEWQDU457ZLmUffzf0GeLukBIet2OutOgbaLdWN/QA3FekzWQCZS+\
CVSVqmEIEf29wMoD2KvxLpstXoa++7Gf7SBfOsG+fS1vIG07XE5oIx00/PBhiuq/\
5y9vujx9bw6VCCnMZ3wA39jb9nIptqZZE3CO8pelYM0ITHnq29ayaJv9Q07xnC+\
Usxi0jFz9xNtYOKYgp26kyHsTbbojrFyxs4IfqhZ6y1KRurSnPKLGsjrEFYeSwRLkDUWgJd1b4jZpf\
qImTFYUEEmdHatsVa5SiY/UaVnb3NzNdD2jSTOvv/\
J6s6UQidCPI46AEqVUlQ1mwKvoHxZk9U0sQg7ZHS+\
gDRT1DImQxSfpjtCYC2AFOOjnbXY9d5gA81P7w9oqbE+P9YXe0EvpvvQ+\
YrPDDsE3lcUhpmb9iwdilXQ/gCGS4MVNCNU82OvSOBzUItCi7/\
fqWMgTCuOU7ZCAT9TnNJ1Klr63bv/5ozeNIViyNKGDmOOa0J9uAi05LCV+\
BXIUpadJL9w2Er3pBWfemz/0DtsNfzG4zZstQ1bhUQ8M2wVq7jgyrgjsfG4g/BRhulk1ai+\
CMTES1hatKXYXnMJI0XQq0Jo74EnKgUaMk2pW1gQOZvEGkIyhMMjw+C9mEgJnWAwqLKVDYL0IH+\
x2v5Ed5gBnokcLzXAw/\
iFnG2ZZAfMLE0VvDAgYybhYX1qTk92lJ6QMoYrjJapjKKrrAcrrSaey6BSUI5tzrUvBun2qTAww6DS\
9ah/sjkY8InSjBIx1mtCizoDscjwUlfNv/e9BTG3jxXqVDODCjULkv+\
uTssPB7TUWJIf6Yv9hF7sqEn7rcEyosSWgUlQQjPNbcJ4jsH/\
vRrXz5cIUhGoMUyYUNaTEoXqgWyqFOhetGpQCYxSiIstVWbhh2HSUn1GdWFYK8Qm2e9sHCqC0fJ+\
ykZay36WShCZDrWgkkGl607WMihQLX/\
0VsbBDNNKB5VSuCNSVh7vPoW2GoOZL84zPld4Onzo2GTZPh+\
SkU9OCKM7p1vKpYcOKxw4z0ra9MDEQy9TA6IyFnccE8MFHQ4xBj7a/pMDs2dtlq6aw+kw6K+\
8uLgIlcMsHfZn6EggLVqHjehIwq4hu2OCDCZt10LKVyP4LzCwQdpc+zj6MkpFkQJzI/1y9JBdh/\
th5kaWMYWZcYDU7ANhCruAhEpWYLm/1ZXILIPCqeuOE7lcSzz7EVkL+l6N2M+CXp9GXSbC+\
mRAS9DgNm8kYfv9Tz2nYHrUwWqSQ35WGJIBxi0kZejvsBsLcP+\
HYphBCWa8ZSYzcJo5mWjmewNaaszAC32xH9OLHXVhv7XdaLWGYZJUiLogA1rUrSID+zB/\
UYw5FEECKgpWCw/FjNNWSiudANdQyhSZVh60wx3IWUbNy5B0zbrPhqSHectMztApz4LXujWi+\
BuzTwXwhJqcqahKDCdn/h8/Vv7C"]], ";"}]], "Input",
 GeneratedCell->False,
 CellAutoOverwrite->True,
 CellLabelAutoDelete->False,
 CellChangeTimes->{3.9233878017480917`*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"4d1dd1e0-018b-4402-b169-8f75bb9aa4ed"]
}, Closed]],

Cell[CellGroupData[{

Cell["GCCA", "Title",
 CellChangeTimes->{{3.912611208481737*^9, 
  3.912611209057741*^9}},ExpressionUUID->"8030c21c-c408-4f9f-9ffc-\
5b558641b4a5"],

Cell[TextData[{
 "We remind that the parameter \[Lambda] is defined as ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Lambda]", "4"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "8e696c47-206c-4d1d-8492-26d376adf7cf"],
 "=2 Nc ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["g", "2"], 
    SuperscriptBox["\[Gamma]", "4"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "2fbed677-9f10-412c-9ba7-92919d92634b"]
}], "Text",
 CellChangeTimes->{{3.92290236586281*^9, 3.922902426023623*^9}, {
  3.922902476647252*^9, 
  3.922902476921234*^9}},ExpressionUUID->"bd52dc5f-5eda-4c76-81af-\
19db1c51852b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GCCA1loop", "=", 
   RowBox[{"1", "+", 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"diagramI", "+", " ", "diagramII", "+", "diagramIII", "+", 
        RowBox[{
         SqrtBox[
          FractionBox["2", 
           RowBox[{" ", "Nc"}]]], " ", 
         FractionBox[
          SuperscriptBox["\[Lambda]", "2"], 
          RowBox[{
           SuperscriptBox["k", "2"], "+", 
           SuperscriptBox["M", "2"]}]], "diagramIV"}]}], "/.", 
       RowBox[{
        RowBox[{"vect", "[", 
         RowBox[{"k", ",", "\"\<\[Mu]\>\""}], "]"}], "\[Rule]", " ", "0"}]}], 
      "/.", 
      RowBox[{
       RowBox[{"vect", "[", 
        RowBox[{"p", ",", "\"\<\[Mu]\>\""}], "]"}], "\[Rule]", " ", "1"}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.912605656694165*^9, 3.912605799815181*^9}, {
   3.9126060463413343`*^9, 3.912606076573254*^9}, {3.912606422174477*^9, 
   3.91260643012577*^9}, {3.9126072273997507`*^9, 3.91260723167842*^9}, {
   3.9126073399272413`*^9, 3.9126073415824547`*^9}, {3.912607380711245*^9, 
   3.9126073827666397`*^9}, {3.912608076599415*^9, 3.912608111287341*^9}, {
   3.912608192504174*^9, 3.912608193119693*^9}, {3.9126099226017027`*^9, 
   3.91260993928874*^9}, {3.912610004648984*^9, 3.912610022712874*^9}, {
   3.9126103396330442`*^9, 3.912610355698587*^9}, {3.9126105493545322`*^9, 
   3.912610549777617*^9}, {3.912610623938478*^9, 3.912610624409566*^9}, {
   3.91261240584461*^9, 3.912612418083165*^9}, {3.912613770469468*^9, 
   3.9126137782605553`*^9}, {3.912701954613097*^9, 3.912701963446568*^9}, 
   3.923470728356991*^9},ExpressionUUID->"6df797d5-e8ac-4edf-9ef9-\
8aef87c8a753"]
}, Closed]]
},
WindowSize->{1850, 1016},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 210, 4, 99, "Title",ExpressionUUID->"d875014e-d0af-4944-bda9-08a11afbbc1b"],
Cell[793, 28, 1209, 26, 86, "Text",ExpressionUUID->"7641c5a1-168c-4343-b7f2-633bf606de30"],
Cell[2005, 56, 3795, 104, 159, "Input",ExpressionUUID->"6608a8a9-0bb0-476b-adb6-36bd2896378a"]
}, Closed]],
Cell[CellGroupData[{
Cell[5837, 165, 201, 4, 73, "Title",ExpressionUUID->"c5dbb35f-9cfd-4d9e-a257-3f2be15827c7"],
Cell[6041, 171, 983, 27, 36, "Text",ExpressionUUID->"1423648b-242b-494c-971f-a009d534b6fc"],
Cell[7027, 200, 3462, 77, 85, "Input",ExpressionUUID->"17258c31-d45a-410b-9020-64aaa63c762b"],
Cell[10492, 279, 8731, 161, 87, "Input",ExpressionUUID->"27144548-23d4-4cc0-8d5a-cf7ca0a51b86"],
Cell[19226, 442, 10951, 200, 87, "Input",ExpressionUUID->"cad28ce0-cc42-4b50-bb21-cff9e2ef988b"],
Cell[30180, 644, 14513, 240, 70, "Input",ExpressionUUID->"4d1dd1e0-018b-4402-b169-8f75bb9aa4ed"]
}, Closed]],
Cell[CellGroupData[{
Cell[44730, 889, 147, 3, 73, "Title",ExpressionUUID->"8030c21c-c408-4f9f-9ffc-5b558641b4a5"],
Cell[44880, 894, 662, 19, 36, "Text",ExpressionUUID->"bd52dc5f-5eda-4c76-81af-19db1c51852b"],
Cell[45545, 915, 1683, 37, 62, "Input",ExpressionUUID->"6df797d5-e8ac-4edf-9ef9-8aef87c8a753"]
}, Closed]]
}
]
*)


